Practical Bayesian Tomography

In recent years, Bayesian methods have been proposed as a solution to a wide range of issues in quantum state and process tomography. State-of-the-art Bayesian tomography solutions suffer from three problems: numerical intractability, a lack of informative prior distributions, and an inability to track time-dependent processes. Here, we address all three problems. First, we use modern statistical methods, as pioneered by Husz\'ar and Houlsby and by Ferrie, to make Bayesian tomography numerically tractable. Our approach allows for practical computation of Bayesian point and region estimators for quantum states and channels. Second, we propose the first priors on quantum states and channels that allow for including useful experimental insight. Finally, we develop a method that allows tracking of time-dependent states and estimates the drift and diffusion processes affecting a state. We provide source code and animated visual examples for our methods.

==> apx/Animations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Practical Bayesian Tomography: Supplemental Material<br/>Animations #\n",
    "\n",
    "[Christopher Granade](http://www.cgranade.com), Joshua Combes and D. G. Cory"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preamble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from __future__ import division\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import qutip as qt\n",
    "import qinfer as qi\n",
    "import matplotlib\n",
    "matplotlib.style.use('ggplot')\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Ellipse"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import tempfile as tf\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "pallette = plt.rcParams['axes.color_cycle']\n",
    "plt.rcParams['legend.fontsize'] = 18\n",
    "plt.rcParams['axes.labelsize'] = 22"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from qinfer.tomography.plotting_tools import (\n",
    "    plot_cov_ellipse, plot_decorate_rebits, plot_rebit_modelparams, plot_rebit_prior, plot_rebit_posterior\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "I, X, Y, Z = qt.qeye(2), qt.sigmax(), qt.sigmay(), qt.sigmaz()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Diffusive Qubit Tomography ##"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def diffusion_movie(n_steps=1000, save_stills=()):\n",
    "    tempdir = tf.mkdtemp()\n",
    "    print \"Saving to {}.\".format(tempdir)\n",
    "    pbar = qt.ui.TextProgressBar()\n",
    "    pbar.start(n_steps, chunk_size=1)\n",
    "    \n",
    "    basis = qi.tomography.pauli_basis(1)\n",
    "    \n",
    "    diffusive_model = qi.BinomialModel(qi.tomography.DiffusiveTomographyModel(basis, False))\n",
    "    \n",
    "    true_states = []\n",
    "    est_states = []\n",
    "    \n",
    "    true_state = np.array([[1, 0.99, 0, 0, 0]]) / np.sqrt(2)\n",
    "    true_state[0, -1] = 0.0045\n",
    "    diffusive_prior = qi.ProductDistribution(\n",
    "        qi.tomography.GADFLIDistribution(\n",
    "            qi.tomography.GinibreReditDistribution(basis),\n",
    "            I / 2 - 0.02 * Z / 2 + 0.88 * X / 2\n",
    "        ),\n",
    "        qi.LogNormalDistribution(0.0, 0.006)\n",
    "    )\n",
    "    \n",
    "    updater = qi.smc.SMCUpdater(diffusive_model, 3000, diffusive_prior)\n",
    "    heuristic = qi.tomography.RandomPauliHeuristic(updater, other_fields={'n_meas': 25, 't': 1})\n",
    "    \n",
    "    fig, (ax_rebit, ax_cov) = plt.subplots(1, 2, figsize=(1920 * 12 / 1080, 12))\n",
    "    \n",
    "    for idx_exp in xrange(n_steps):\n",
    "        expparams = heuristic()\n",
    "        outcome = diffusive_model.simulate_experiment(true_state, expparams)\n",
    "        updater.update(outcome, expparams)\n",
    "        \n",
    "        est_states.append(basis.modelparams_to_state(updater.est_mean()[:-1]))\n",
    "        true_states.append(basis.modelparams_to_state(true_state[0, :-1]))\n",
    "        err = np.linalg.norm(true_state[0] - updater.est_mean(), 2)\n",
    "        \n",
    "        true_state = diffusive_model.update_timestep(true_state, expparams)[:, :, 0]\n",
    "        \n",
    "        plt.sca(ax_rebit)\n",
    "        plot_rebit_posterior(updater, prior=None, true_state=true_state, rebit_axes=[1, 3], true_size=600)\n",
    "        plt.xticks([-1, 0, 1], size=14)\n",
    "        plt.yticks([-1, 0, 1], size=14)\n",
    "        \n",
    "        plt.sca(ax_cov)\n",
    "        updater.plot_covariance(param_slice=np.s_[1:4], tick_params={'size': 20})\n",
    "        \n",
    "        plt.savefig(os.path.join(tempdir, '{:05}.png'.format(idx_exp)), dpi=1080 * 100 / 1200)\n",
    "        if idx_exp in save_stills:\n",
    "            plt.savefig(os.path.join(tempdir, '{:05}.pdf'.format(idx_exp)), dpi=1080 * 100 / 1200)\n",
    "        ax_rebit.clear()\n",
    "        ax_cov.clear()\n",
    "        pbar.update(idx_exp)\n",
    "        \n",
    "    return true_states, est_states"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saving to /tmp/tmpCq3B7o.\n",
      " 1.0%. Run time:  67.76s. Est. time left: 00:01:51:47\n",
      " 2.0%. Run time: 131.56s. Est. time left: 00:01:47:26\n",
      " 3.0%. Run time: 195.61s. Est. time left: 00:01:45:24\n",
      " 4.0%. Run time: 263.44s. Est. time left: 00:01:45:22\n",
      " 5.0%. Run time: 330.26s. Est. time left: 00:01:44:34\n",
      " 6.0%. Run time: 397.35s. Est. time left: 00:01:43:45\n",
      " 7.0%. Run time: 463.27s. Est. time left: 00:01:42:34\n",
      " 8.0%. Run time: 527.75s. Est. time left: 00:01:41:09\n",
      " 9.0%. Run time: 593.93s. Est. time left: 00:01:40:05\n",
      "10.0%. Run time: 660.34s. Est. time left: 00:01:39:03\n",
      "11.0%. Run time: 723.63s. Est. time left: 00:01:37:34\n",
      "12.0%. Run time: 787.11s. Est. time left: 00:01:36:12\n",
      "13.0%. Run time: 851.94s. Est. time left: 00:01:35:01\n",
      "14.0%. Run time: 916.34s. Est. time left: 00:01:33:48\n",
      "15.0%. Run time: 981.08s. Est. time left: 00:01:32:39\n",
      "16.0%. Run time: 1045.72s. Est. time left: 00:01:31:30\n",
      "17.0%. Run time: 1111.48s. Est. time left: 00:01:30:26\n",
      "18.0%. Run time: 1176.59s. Est. time left: 00:01:29:20\n",
      "19.0%. Run time: 1241.75s. Est. time left: 00:01:28:13\n",
      "20.0%. Run time: 1308.85s. Est. time left: 00:01:27:15\n",
      "21.0%. Run time: 1373.86s. Est. time left: 00:01:26:08\n",
      "22.0%. Run time: 1438.81s. Est. time left: 00:01:25:01\n",
      "23.0%. Run time: 1505.17s. Est. time left: 00:01:23:59\n",
      "24.0%. Run time: 1568.57s. Est. time left: 00:01:22:47\n",
      "25.0%. Run time: 1631.72s. Est. time left: 00:01:21:35\n",
      "26.0%. Run time: 1694.48s. Est. time left: 00:01:20:22\n",
      "27.0%. Run time: 1757.57s. Est. time left: 00:01:19:11\n",
      "28.0%. Run time: 1820.74s. Est. time left: 00:01:18:01\n",
      "29.0%. Run time: 1885.02s. Est. time left: 00:01:16:52\n",
      "30.0%. Run time: 1948.88s. Est. time left: 00:01:15:47\n",
      "31.0%. Run time: 2011.91s. Est. time left: 00:01:14:38\n",
      "32.0%. Run time: 2074.69s. Est. time left: 00:01:13:28\n",
      "33.0%. Run time: 2137.90s. Est. time left: 00:01:12:20\n",
      "34.0%. Run time: 2201.56s. Est. time left: 00:01:11:13\n",
      "35.0%. Run time: 2264.74s. Est. time left: 00:01:10:05\n",
      "36.0%. Run time: 2327.52s. Est. time left: 00:01:08:57\n",
      "37.0%. Run time: 2390.59s. Est. time left: 00:01:07:50\n",
      "38.0%. Run time: 2453.88s. Est. time left: 00:01:06:43\n",
      "39.0%. Run time: 2516.90s. Est. time left: 00:01:05:36\n",
      "40.0%. Run time: 2581.04s. Est. time left: 00:01:04:31\n",
      "41.0%. Run time: 2643.90s. Est. time left: 00:01:03:24\n",
      "42.0%. Run time: 2706.93s. Est. time left: 00:01:02:18\n",
      "43.0%. Run time: 2770.12s. Est. time left: 00:01:01:12\n",
      "44.0%. Run time: 2833.48s. Est. time left: 00:01:00:06\n",
      "45.0%. Run time: 2897.07s. Est. time left: 00:00:59:00\n",
      "46.0%. Run time: 2960.11s. Est. time left: 00:00:57:54\n",
      "47.0%. Run time: 3022.64s. Est. time left: 00:00:56:48\n",
      "48.0%. Run time: 3085.53s. Est. time left: 00:00:55:42\n",
      "49.0%. Run time: 3148.47s. Est. time left: 00:00:54:36\n",
      "50.0%. Run time: 3212.77s. Est. time left: 00:00:53:32\n",
      "51.0%. Run time: 3275.71s. Est. time left: 00:00:52:27\n",
      "52.0%. Run time: 3338.65s. Est. time left: 00:00:51:21\n",
      "53.0%. Run time: 3402.26s. Est. time left: 00:00:50:17\n",
      "54.0%. Run time: 3465.29s. Est. time left: 00:00:49:11\n",
      "55.0%. Run time: 3528.25s. Est. time left: 00:00:48:06\n",
      "56.0%. Run time: 3591.17s. Est. time left: 00:00:47:01\n",
      "57.0%. Run time: 3655.75s. Est. time left: 00:00:45:56\n",
      "58.0%. Run time: 3720.92s. Est. time left: 00:00:44:53\n",
      "59.0%. Run time: 3783.78s. Est. time left: 00:00:43:49\n",
      "60.0%. Run time: 3848.76s. Est. time left: 00:00:42:45\n",
      "61.0%. Run time: 3912.63s. Est. time left: 00:00:41:41\n",
      "62.0%. Run time: 3977.23s. Est. time left: 00:00:40:37\n",
      "63.0%. Run time: 4040.68s. Est. time left: 00:00:39:33\n",
      "64.0%. Run time: 4103.81s. Est. time left: 00:00:38:28\n",
      "65.0%. Run time: 4167.64s. Est. time left: 00:00:37:24\n",
      "66.0%. Run time: 4231.44s. Est. time left: 00:00:36:19\n",
      "67.0%. Run time: 4294.72s. Est. time left: 00:00:35:15\n",
      "68.0%. Run time: 4358.07s. Est. time left: 00:00:34:10\n",
      "69.0%. Run time: 4421.45s. Est. time left: 00:00:33:06\n",
      "70.0%. Run time: 4486.73s. Est. time left: 00:00:32:02\n",
      "71.0%. Run time: 4552.52s. Est. time left: 00:00:30:59\n",
      "72.0%. Run time: 4615.65s. Est. time left: 00:00:29:54\n",
      "73.0%. Run time: 4678.71s. Est. time left: 00:00:28:50\n",
      "74.0%. Run time: 4742.11s. Est. time left: 00:00:27:46\n",
      "75.0%. Run time: 4805.56s. Est. time left: 00:00:26:41\n",
      "76.0%. Run time: 4869.36s. Est. time left: 00:00:25:37\n",
      "77.0%. Run time: 4932.84s. Est. time left: 00:00:24:33\n",
      "78.0%. Run time: 4995.55s. Est. time left: 00:00:23:29\n",
      "79.0%. Run time: 5058.94s. Est. time left: 00:00:22:24\n",
      "80.0%. Run time: 5123.75s. Est. time left: 00:00:21:20\n",
      "81.0%. Run time: 5187.62s. Est. time left: 00:00:20:16\n",
      "82.0%. Run time: 5251.30s. Est. time left: 00:00:19:12\n",
      "83.0%. Run time: 5314.64s. Est. time left: 00:00:18:08\n",
      "84.0%. Run time: 5378.31s. Est. time left: 00:00:17:04\n",
      "85.0%. Run time: 5441.60s. Est. time left: 00:00:16:00\n",
      "86.0%. Run time: 5505.13s. Est. time left: 00:00:14:56\n",
      "87.0%. Run time: 5568.67s. Est. time left: 00:00:13:52\n",
      "88.0%. Run time: 5632.15s. Est. time left: 00:00:12:48\n",
      "89.0%. Run time: 5695.83s. Est. time left: 00:00:11:43\n",
      "90.0%. Run time: 5760.30s. Est. time left: 00:00:10:40\n",
      "91.0%. Run time: 5823.69s. Est. time left: 00:00:09:35\n",
      "92.0%. Run time: 5886.75s. Est. time left: 00:00:08:31\n",
      "93.0%. Run time: 5949.77s. Est. time left: 00:00:07:27\n",
      "94.0%. Run time: 6013.39s. Est. time left: 00:00:06:23\n",
      "95.0%. Run time: 6077.14s. Est. time left: 00:00:05:19\n",
      "96.0%. Run time: 6140.26s. Est. time left: 00:00:04:15\n",
      "97.0%. Run time: 6204.73s. Est. time left: 00:00:03:11\n",
      "98.0%. Run time: 6267.70s. Est. time left: 00:00:02:07\n",
      "99.0%. Run time: 6330.96s. Est. time left: 00:00:01:03\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/cgranade/anaconda/lib/python2.7/site-packages/qinfer/utils.py:109: ApproximationWarning: Numerical error in covariance estimation causing positive semidefinite violation.\n",
      "  warnings.warn('Numerical error in covariance estimation causing positive semidefinite violation.', ApproximationWarning)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABNoAAAJPCAYAAACq8LmAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\naIG/Afb3GOFv24hgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ffb8b622e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "true_states, est_states = diffusion_movie(10000, save_stills=[1000 * idx for idx in xrange(1, 10)])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To compile these frames into a video, use ``ffmpeg``:\n",
    "```\n",
    "$ ffmpeg -framerate 30 -i %05d.png -c:v libx264 -r 30 -pix_fmt yuv420p out.mp4\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> apx/Paper_Figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figures for *Practical Bayesian Tomography* #\n",
    "\n",
    "[Christopher Granade](http://www.cgranade.com/), Joshua Combes and D. G. Cory.\n",
    "$\n",
    "\\newcommand{\\id}{\\unicode{x1D7D9}}\n",
    "\\newcommand{\\sket}[1]{|#1\\rangle\\!\\rangle}\n",
    "\\newcommand{\\sbraket}[1]{\\langle\\!\\langle#1\\rangle\\!\\rangle}\n",
    "\\newcommand{\\sbra}[1]{\\langle\\!\\langle#1|}\n",
    "$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preamble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import division\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import qutip as qt\n",
    "import qinfer as qi\n",
    "\n",
    "qt.settings.colorblind_safe = True\n",
    "qt.settings.debug = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from functools import partial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from IPython.display import display"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('ggplot')\n",
    "from matplotlib import rcParams\n",
    "rcParams['legend.fontsize'] = 'x-large'\n",
    "rcParams['axes.labelsize'] = 'large'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we define a function to make nice snippets for LaTeX inclusion. In the future, this should by an IPython magic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import os\n",
    "FIGURE_PATH = os.path.join('../figures')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def paper_figure(name, code, caption=\"\", width=0.6, incl_listing=False, figopts=None):\n",
    "    fname = '{}.pdf'.format(name)\n",
    "    fpath = os.path.join(FIGURE_PATH, fname)\n",
    "    \n",
    "    snippet = r\"\"\"\n",
    "        \\begin{{figure}}\n",
    "            \\begin{{center}}\n",
    "                \\includegraphics[width={width}\\columnwidth]{{\\figurefolder/{fname}}}{listing}\n",
    "            \\end{{center}}\n",
    "            \\caption{{\n",
    "                \\label{{fig:{name}}}\n",
    "                {caption}\n",
    "            }}\n",
    "        \\end{{figure}}\n",
    "    \"\"\".format(width=width, fname=fname, name=name, caption=caption.strip(), listing=\"\" if not incl_listing else r\"\"\"\n",
    "                \\begin{{lstlisting}}{{style=python}}\n",
    "{code}\n",
    "                \\end{{lstlisting}}\n",
    "\"\"\".format(code=code.strip()))\n",
    "    print snippet\n",
    "    \n",
    "    figure = plt.figure(**(figopts if figopts is not None else dict()))\n",
    "    exec(code)\n",
    "    plt.savefig(fpath, format='pdf')\n",
    "    \n",
    "    return figure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "I, X, Y, Z = qt.qeye(2), qt.sigmax(), qt.sigmay(), qt.sigmaz()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import tempfile as tf"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## GAD Prior ##"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[2], [2]], shape = [2, 2], type = oper, isherm = True\\begin{equation*}\\left(\\begin{array}{*{11}c}0.833 & 0.167\\\\0.167 & 0.167\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[2], [2]], shape = [2, 2], type = oper, isherm = True\n",
       "Qobj data =\n",
       "[[ 0.83333333  0.16666667]\n",
       " [ 0.16666667  0.16666667]]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "prior_mean = (I + (2/3) * Z + (1/3) * X) / 2\n",
    "display(prior_mean)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/gadfli-rebit.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:gadfli-rebit}\n",
      "                Fiducial and insightful priors for a single rebit, with the mean\n",
      "    state $\\rho_\\mu = \\frac12(\\id + \\frac23 \\sigma_z + \\frac13 \\sigma_x)$.\n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnUAAAGBCAYAAAAAHEfGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8ab17dfd90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure('gadfli-rebit', r\"\"\"\n",
    "I, X, Y, Z = qt.qeye(2), qt.sigmax(), qt.sigmay(), qt.sigmaz()\n",
    "prior_mean = (I + (2/3) * Z + (1/3) * X) / 2\n",
    "\n",
    "basis = qi.tomography.pauli_basis(1)\n",
    "fiducial_prior = qi.tomography.GinibreReditDistribution(basis)\n",
    "prior = qi.tomography.GADFLIDistribution(fiducial_prior, prior_mean)\n",
    "\n",
    "plt.subplot(121)\n",
    "qi.tomography.plotting_tools.plot_rebit_prior(fiducial_prior, legend=False, rebit_axes=[1, 3], force_mean=I / 2)\n",
    "plt.xlabel(r'$\\rho_x$', size=24)\n",
    "plt.ylabel(r'$\\rho_z$', size=24)\n",
    "plt.xticks([-1, 0, 1], size=16)\n",
    "plt.yticks([-1, 0, 1], size=16)\n",
    "plt.title(r'Default Prior ($\\phi$)', size=24)\n",
    "\n",
    "plt.subplot(122)\n",
    "qi.tomography.plotting_tools.plot_rebit_prior(prior, legend=False, rebit_axes=[1, 3])\n",
    "plt.xlabel(r'$\\rho_x$', size=24)\n",
    "plt.ylabel('', size=24)\n",
    "plt.xticks([-1, 0, 1], size=16)\n",
    "plt.yticks([-1, 0, 1], size=16)\n",
    "plt.setp(plt.gca().get_yticklabels(), visible=False)\n",
    "plt.title(r'Insightful Prior ($\\pi$)', size=24)\n",
    "# http://stackoverflow.com/questions/9834452/how-do-i-make-a-single-legend-for-many-subplots-with-matplotlib\n",
    "plt.legend([\n",
    "        'Prior Sample', 'Prior Mean'\n",
    "    ],\n",
    "    loc='lower center', bbox_to_anchor=(0, 0.2, 1, 1),\n",
    "    bbox_transform=plt.gcf().transFigure,\n",
    "    ncol=2, scatterpoints=1\n",
    ")\n",
    "\n",
    "plt.subplots_adjust()\n",
    "\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (10, 10)}, caption=r'''\n",
    "    Fiducial and insightful priors for a single rebit, with the mean\n",
    "    state $\\rho_\\mu = \\frac12(\\id + \\frac23 \\sigma_z + \\frac13 \\sigma_x)$.\n",
    "''');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Rebit Robustness Check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saving to /tmp/tmpwNEoEU...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/cgranade/anaconda/lib/python2.7/site-packages/qinfer/utils.py:109: ApproximationWarning: Numerical error in covariance estimation causing positive semidefinite violation.\n",
      "  warnings.warn('Numerical error in covariance estimation causing positive semidefinite violation.', ApproximationWarning)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsoAAAK9CAYAAAA9sUo5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAGolJREFUeJzt3V9onvX9//F32tLa1btN72AtbRFqcVADG0pUWIW6Yo/X\nIQZksAMPhNbJcCibhYIQNMP/eqAIrStsR/VgPRx0MBWsQzMbZJlQsp2slraYmP4RldXc34MfBmtf\nrf0lXrlb+3gc5fL+NJ+P+Oby6Z3LOz2dTqdTAADAORZ0+wAAAHA5EsrfMDY21u0j8D1mvmiaGaNJ\n5osmXY7zJZS/4XL8h8T3h/miaWaMJpkvmnQ5zpdQBgCAQCgDAEDQ41MvAADgfIu6fYCLOXr06Lzv\n2Wq16vTp0/O+L1cH80XTzBhNMl80qVvztWbNmgu+5tELAAAIhDIAAARCGQAAAqEMAACBUAYAgEAo\nAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAI\nhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIFs31G7z88st16NChWr58eT37\n7LNxzWuvvVajo6O1ZMmS2rFjR61fv36u2wIAQKPm/I7yT3/609q5c+cFX3///ffr+PHj9dJLL9UD\nDzxQu3fvnuuWAADQuDmH8saNG2vZsmUXfH1kZKQ2b95cVVU33XRTffrppzU1NTXXbQEAoFGNP6M8\nOTlZfX19M9d9fX01OTnZ9LYAADAnc35G+VJ0Op1vXTM2NlZjY2Mz14ODg9VqtZo8VrR48eKu7MvV\nwXzRNDNGk8wXTermfO3bt2/m6/7+/urv76+qeQjldrtdExMTM9cTExPVbrfPW/f1Q33l9OnTTR/v\nPK1Wqyv7cnUwXzTNjNEk80WTujVfrVarBgcH42uNP3oxMDBQb731VlVVHT58uJYtW1a9vb1NbwsA\nAHMy53eUX3jhhfrwww/r1KlTtX379rr33nvryy+/rKqqrVu31q233lqHDh2qhx56qK655pravn37\nnA8NAABN6+lcygPEXXL06NF539OPlWiS+aJpZowmmS+a1K35WrNmzQVf85v5AAAgEMoAABAIZQAA\nCIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAG\nAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAI\nZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAA\ngVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoA\nABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKh\nDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAg\nEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkA\nAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCU\nAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAE\nQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMA\nQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQy\nAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBg\n0Vy/wejoaO3du7emp6dry5YttW3btnNeHxsbq6eeeqquv/76qqq644476p577pnrtgAA0Kg5hfL0\n9HTt2bOndu3aVe12ux577LEaGBiodevWnbPu5ptvrt/+9rdzOigAAMynOT16MT4+XqtXr65Vq1bV\nokWLatOmTTUyMnLeuk6nM5dtAABg3s0plCcnJ6uvr2/mut1u1+Tk5Dlrenp66vDhw/Xoo4/W8PBw\nHTlyZC5bAgDAvJjzM8rfZv369fXKK6/UkiVL6tChQ/X000/Xiy++eN66sbGxGhsbm7keHBysVqvV\n9PHOs3jx4q7sy9XBfNE0M0aTzBdN6uZ87du3b+br/v7+6u/vr6o5hnK73a6JiYmZ64mJiWq32+es\nWbp06czXt9xyS+3evbvOnDlT11577Tnrvn6or5w+fXoux5uVVqvVlX25OpgvmmbGaJL5okndmq9W\nq1WDg4PxtTk9erFhw4Y6duxYnThxos6ePVsHDx6sgYGBc9ZMTU3NPKM8Pj5eVXVeJAMAwOVmTu8o\nL1y4sO6///564oknZj4ebt26dXXgwIGqqtq6dWv9/e9/rwMHDtSCBQtqyZIl9etf//o7OTgAADSp\np3MZfyTF0aNH531PP1aiSeaLppkxmmS+aFK35mvNmjUXfM1v5gMAgEAoAwBAIJQBACAQygAAEAhl\nAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACB\nUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAA\nEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEM\nAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQ\nygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAA\nAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQB\nACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARC\nGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBA\nIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIA\nAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAo\nAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAI\nhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAgkVz/Qajo6O1\nd+/emp6eri1bttS2bdvOW/Paa6/V6OhoLVmypHbs2FHr16+f67YAANCoOb2jPD09XXv27KmdO3fW\nc889V2+//XYdOXLknDXvv/9+HT9+vF566aV64IEHavfu3XM6MAAAzIc5hfL4+HitXr26Vq1aVYsW\nLapNmzbVyMjIOWtGRkZq8+bNVVV100031aefflpTU1Nz2RYAABo3p1CenJysvr6+met2u12Tk5MX\nXdPX13feGgAAuNzM+RnlS9HpdL51zdjYWI2Njc1cDw4OVqvVavJY0eLFi7uyL1cH80XTzBhNMl80\nqZvztW/fvpmv+/v7q7+/v6rmGMrtdrsmJiZmricmJqrdbv9/r/nmob5y+vTpuRxvVlqtVlf25epg\nvmiaGaNJ5osmdWu+Wq1WDQ4Oxtfm9OjFhg0b6tixY3XixIk6e/ZsHTx4sAYGBs5ZMzAwUG+99VZV\nVR0+fLiWLVtWvb29c9kWAAAaN6d3lBcuXFj3339/PfHEEzMfD7du3bo6cOBAVVVt3bq1br311jp0\n6FA99NBDdc0119T27du/k4MDAECTejqX8gBxlxw9enTe9/RjJZpkvmiaGaNJ5osmdWu+1qxZc8HX\n/GY+AAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEM\nAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQ\nygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAA\nAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQB\nACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARC\nGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBA\nIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIA\nAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAo\nAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAI\nhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYA\ngEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhl\nAAAIhDIAAARCGQAAAqEMAACBUAYAgEAoAwBAIJQBACAQygAAEAhlAAAIhDIAAARCGQAAAqEMAACB\nUAYAgEAoAwBAIJQBACBYNNs/eObMmXr++efr448/ruuuu64efvjhWrZs2XnrHnzwwVq6dGktWLCg\nFi5cWMPDw3M6MAAAzIdZh/L+/fvrRz/6Uf3sZz+r/fv31/79++sXv/hFXPv444/XtddeO+tDAgDA\nfJv1oxcjIyO1efPmqqq666676r333rvg2k6nM9ttAACgK2b9jvLJkyert7e3qqpWrFhRJ0+ejOt6\nenpqaGioFixYUHfffXfdfffds90SAADmzUVDeWhoqKamps776/fdd9851z09PRf9HitXrqxTp07V\n0NBQrV27tjZu3HjeurGxsRobG5u5HhwcrFar9a1/A9+1xYsXd2Vfrg7mi6aZMZpkvmhSN+dr3759\nM1/39/dXf39/VX1LKO/ateuCr61YsaKmpqaqt7e3Pvnkk1qxYkVct3LlyqqqWr58ed1+++01Pj4e\nQ/nrh/rK6dOnL3a8RrRara7sy9XBfNE0M0aTzBdN6tZ8tVqtGhwcjK/N+hnlgYGBeuONN6qq6s03\n36zbbrvtvDVffPFFffbZZ1VV9fnnn9cHH3xQN9xww2y3BACAeTPrZ5S3bdtWzz//fP3tb3+b+Xi4\nqqrJycl69dVX67HHHqupqal65plnqqpqenq67rzzzvrxj3/83ZwcAAAa1NO5jD+S4ujRo/O+px8r\n0STzRdPMGE0yXzSpW/O1Zs2aC77mN/MBAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQ\nBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQ\nCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwA\nAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDK\nAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAAC\noQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEA\nIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZ\nAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAg\nlAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAA\nBEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgD\nAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiE\nMgAABEIZAAACoQwAAIFQBgCAQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAIFQBgCA\nQCgDAEAglAEAIBDKAAAQCGUAAAiEMgAABEIZAAACoQwAAMGi2f7Bd955p15//fX66KOPanh4uG68\n8ca4bnR0tPbu3VvT09O1ZcuW2rZt26wPCwAA82XW7yjfcMMN9cgjj9TNN998wTXT09O1Z8+e2rlz\nZz333HP19ttv15EjR2a7JQAAzJtZv6O8du3ab10zPj5eq1evrlWrVlVV1aZNm2pkZKTWrVs3220B\nAGBeNPqM8uTkZPX19c1ct9vtmpycbHJLAAD4Tlz0HeWhoaGampo676/fd999NTAw8J0eZGxsrMbG\nxmauBwcHq9Vqfad7XIrFixd3ZV+uDuaLppkxmmS+aFI352vfvn0zX/f391d/f39VfUso79q1a06b\nttvtmpiYmLmemJiodrsd1379UF85ffr0nPafjVar1ZV9uTqYL5pmxmiS+aJJ3ZqvVqtVg4OD8bVG\nH73YsGFDHTt2rE6cOFFnz56tgwcPfufvRAMAQBNmHcrvvvtubd++vQ4fPlzDw8P15JNPVtX/ey55\neHi4qqoWLlxY999/fz3xxBP18MMP109+8hP/Ix8AAFeEnk6n0+n2IS7k6NGj876nHyvRJPNF08wY\nTTJfNKlb87VmzZoLvuY38wEAQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMA\nQCCUAQAgEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAgEMoAABAIZQAACIQy\nAAAEQhkAAAKhDAAAgVAGAIBAKAMAQCCUAQAg6Ol0Op1uHwIAAC433lH+hn379nX7CHyPmS+aZsZo\nkvmiSZfjfAllAAAIhDIAAARC+Rv6+/u7fQS+x8wXTTNjNMl80aTLcb78z3wAABB4RxkAAAKhDAAA\ngVAGAIBgUbcP0G3vvPNOvf766/XRRx/V8PBw3XjjjXHd6Oho7d27t6anp2vLli21bdu2eT4pV6Iz\nZ87U888/Xx9//HFdd9119fDDD9eyZcvOW/fggw/W0qVLa8GCBbVw4cIaHh7uwmm5UlzK/ei1116r\n0dHRWrJkSe3YsaPWr1/fhZNyJfq2+RobG6unnnqqrr/++qqquuOOO+qee+7pxlG5Ar388st16NCh\nWr58eT377LNxzWV1/+pc5Y4cOdL56KOPOo8//njn3//+d1zz5Zdfdn71q191jh8/3vnf//7XeeSR\nRzr//e9/5/mkXIn++Mc/dvbv39/pdDqdP//5z50//elPcd2OHTs6p0+fns+jcYW6lPvRP/7xj86T\nTz7Z6XQ6ncOHD3d27tzZjaNyBbqU+frnP//Z+f3vf9+lE3Kl+9e//tX5z3/+0/nNb34TX7/c7l9X\n/aMXa9eurTVr1lx0zfj4eK1evbpWrVpVixYtqk2bNtXIyMg8nZAr2cjISG3evLmqqu6666567733\nLri24wNouASXcj/6+tzddNNN9emnn9bU1FQ3jssV5lL/fed+xWxt3Lgx/mT1K5fb/euqD+VLMTk5\nWX19fTPX7Xa7Jicnu3girhQnT56s3t7eqqpasWJFnTx5Mq7r6empoaGh+t3vfld//etf5/OIXGEu\n5X70zTV9fX3uWVySS5mvnp6eOnz4cD366KM1PDxcR44cme9j8j12ud2/ropnlIeGhuJ/jdx33301\nMDDQhRPxfXKx+fq6np6ei36PlStX1qlTp2poaKjWrl1bGzdu/M7PytXDO340Zf369fXKK6/UkiVL\n6tChQ/X000/Xiy++2O1j8T1yOd2/ropQ3rVr15z+fLvdromJiZnriYmJarfbcz0W3xMXm68VK1bU\n1NRU9fb21ieffFIrVqyI61auXFlVVcuXL6/bb7+9xsfHhTLRpdyP3LOYrUuZnaVLl858fcstt9Tu\n3bvrzJkzde21187bOfn+utzuXx69uAQbNmyoY8eO1YkTJ+rs2bN18OBB70RzSQYGBuqNN96oqqo3\n33yzbrvttvPWfPHFF/XZZ59VVdXnn39eH3zwQd1www3zeUyuIJdyPxoYGKi33nqrqqoOHz5cy5Yt\nm3kECC7mUuZrampq5h2/8fHxqiqRzHfmcrt/XfW/wvrdd9+tP/zhD3Xq1Kn6wQ9+UOvXr6+dO3fW\n5ORkvfrqq/XYY49VVdWhQ4fO+bicn//8510+OVeCC3083Nfn6/jx4/XMM89UVdX09HTdeeed5ouL\nSvejAwcOVFXV1q1bq6pqz549NTo6Wtdcc01t3779gh99Cd/0bfP1l7/8pQ4cOFALFiyoJUuW1C9/\n+cv64Q9/2OVTc6V44YUX6sMPP6xTp05Vb29v3XvvvfXll19W1eV5/7rqQxkAABKPXgAAQCCUAQAg\nEMoAABAIZQAACIQyAAAEQhkAAAKhDAAAwf8BtSjm7MczBGAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a835e2b50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "basis = qi.tomography.pauli_basis(1)\n",
    "model = qi.BinomialModel(qi.tomography.TomographyModel(basis))\n",
    "true_state = basis.state_to_modelparams(\n",
    "    I / 2 + (9 / 10) * X / 2\n",
    ")[np.newaxis, :]\n",
    "fiducial_prior = qi.tomography.GinibreReditDistribution(basis)\n",
    "prior = qi.tomography.GADFLIDistribution(fiducial_prior,\n",
    "    I / 2 - (9 / 10) * X / 2\n",
    ")\n",
    "\n",
    "updater = qi.smc.SMCUpdater(model, 4000, prior)\n",
    "heuristic = qi.tomography.RandomPauliHeuristic(updater, other_fields={'n_meas': 10})\n",
    "\n",
    "# Plot the history of the covariance region as the bad prior\n",
    "# is corrected into the good posterior.\n",
    "tempdir = tf.mkdtemp()\n",
    "print \"Saving to {}...\".format(tempdir)\n",
    "robustness_fig, ax_rebit = plt.subplots(1, 1, figsize=(1920 * 12 / 1080, 12))\n",
    "plt.sca(ax_rebit)\n",
    "\n",
    "for idx_exp in xrange(30):\n",
    "    experiment = heuristic()\n",
    "    datum = model.simulate_experiment(true_state, experiment)\n",
    "    updater.update(datum, experiment)\n",
    "    \n",
    "    qi.tomography.plot_rebit_posterior(updater, prior=None, true_state=true_state, rebit_axes=[1, 3], true_size=600)\n",
    "    plt.xticks([-1, 0, 1], size=14)\n",
    "    plt.yticks([-1, 0, 1], size=14)\n",
    "\n",
    "    plt.savefig(os.path.join(tempdir, '{:05}.png'.format(idx_exp)), dpi=1080 * 100 / 1200)\n",
    "    \n",
    "    ax_rebit.clear()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/robust-rebit.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:robust-rebit}\n",
      "                Fiducial and insightful priors for a single rebit, with the mean\n",
      "   state $\\rho_\\mu = \\frac12(\\id + \\frac23 \\sigma_z + \\frac13 \\sigma_x)$.\n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnUAAAGBCAYAAAAAHEfGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngKgDAEhA1AEAJCDqAAASOADK4izoveiPsAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a835b8a50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure('robust-rebit', r\"\"\"\n",
    "    \n",
    "qi.tomography.plotting_tools.plot_rebit_posterior(\n",
    "    updater, prior, true_state,\n",
    "    rebit_axes=[1, 3]\n",
    ")\n",
    "\n",
    "plt.subplot(121)\n",
    "qi.tomography.plotting_tools.plot_rebit_prior(prior, true_state=true_state, rebit_axes=[1, 3], legend=False, mean_color_index=3)\n",
    "plt.xlabel(r'$\\rho_x$', size=24)\n",
    "plt.ylabel(r'$\\rho_z$', size=24);\n",
    "plt.xticks([-1, 0, 1], size=16)\n",
    "plt.yticks([-1, 0, 1], size=16)\n",
    "plt.title(r'Wrong Prior ($\\pi$)', size=24)\n",
    "\n",
    "plt.subplot(122)\n",
    "qi.tomography.plotting_tools.plot_rebit_posterior(updater, prior, true_state=true_state, rebit_axes=[1, 3], legend=False)\n",
    "plt.xlabel(r'$\\rho_x$', size=24)\n",
    "plt.ylabel('')\n",
    "plt.xticks([-1, 0, 1], size=16)\n",
    "plt.yticks([-1, 0, 1], size=16)\n",
    "plt.setp(plt.gca().get_yticklabels(), visible=False)\n",
    "plt.title(r'Posterior', size=24)\n",
    "# http://stackoverflow.com/questions/9834452/how-do-i-make-a-single-legend-for-many-subplots-with-matplotlib\n",
    "plt.legend([\n",
    "        'Samples', 'True', 'Prior Mean', 'Posterior Mean'\n",
    "    ],\n",
    "    loc='lower center', bbox_to_anchor=(0, 0.2, 1, 1),\n",
    "    bbox_transform=plt.gcf().transFigure,\n",
    "    ncol=4, scatterpoints=1\n",
    ")\n",
    "\n",
    "plt.subplots_adjust()\n",
    "\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (10, 10)}, caption=r'''\n",
    "   Fiducial and insightful priors for a single rebit, with the mean\n",
    "   state $\\rho_\\mu = \\frac12(\\id + \\frac23 \\sigma_z + \\frac13 \\sigma_x)$.\n",
    "''');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Qutrit Risks ##"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "qutrit_basis = qi.tomography.gell_mann_basis(3)\n",
    "default_prior = qi.tomography.distributions.GinibreDistribution(qutrit_basis)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "insightful_mean = qt.Qobj([\n",
    "    [0.9, 0, 0],\n",
    "    [0, 0.05, 0],\n",
    "    [0, 0, 0.05]\n",
    "]).unit()\n",
    "insightful_prior = qi.tomography.distributions.GADFLIDistribution(default_prior, insightful_mean)\n",
    "\n",
    "biased_insightful_mean = qt.Qobj([\n",
    "    [0.87, 0, 0],\n",
    "    [0, 0.065, 0],\n",
    "    [0, 0, 0.065]\n",
    "]).unit()\n",
    "biased_insightful_prior = qi.tomography.distributions.GADFLIDistribution(default_prior, biased_insightful_mean)\n",
    "\n",
    "nearortho_insightful_mean = qt.Qobj([\n",
    "    [0.065, 0, 0],\n",
    "    [0, 0.065, 0],\n",
    "    [0, 0, 0.87]\n",
    "]).unit()\n",
    "nearortho_insightful_prior = qi.tomography.distributions.GADFLIDistribution(default_prior, nearortho_insightful_mean)\n",
    "\n",
    "qutrit_model = qi.BinomialModel(qi.tomography.TomographyModel(qutrit_basis))\n",
    "qutrit_heuristic = partial(qi.tomography.RandomStabilizerStateHeuristic, other_fields={'n_meas': 20})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We quickly define a function to [count](http://stackoverflow.com/questions/2324820/count-warnings-in-python-2-4) the number of ``n_ess`` warnings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import warnings\n",
    "def run_and_count_warnings(prior, perf_testing_args):\n",
    "    with warnings.catch_warnings(record=True) as warning_record:\n",
    "        perfdata = qi.perf_test_multiple(\n",
    "            prior=prior,\n",
    "            **perf_testing_args\n",
    "        )\n",
    "        \n",
    "    print \"\\t{} n_ess warnings.\".format(len(['n_ess' in str(warning) for warning in warning_record]))\n",
    "    return perfdata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Default...\n",
      "10.0%. Run time: 1594.12s. Est. time left: 00:03:59:07\n",
      "20.0%. Run time: 3093.75s. Est. time left: 00:03:26:14\n",
      "30.0%. Run time: 4596.97s. Est. time left: 00:02:58:46\n",
      "40.0%. Run time: 6104.80s. Est. time left: 00:02:32:37\n",
      "50.0%. Run time: 7625.62s. Est. time left: 00:02:07:05\n",
      "60.0%. Run time: 9118.90s. Est. time left: 00:01:41:19\n",
      "70.0%. Run time: 10646.33s. Est. time left: 00:01:16:02\n",
      "80.0%. Run time: 12165.82s. Est. time left: 00:00:50:41\n",
      "90.0%. Run time: 13656.70s. Est. time left: 00:00:25:17\n",
      "Total run time: 15147.97s\n",
      "\t28 n_ess warnings.\n",
      "Insightful...\n",
      "10.0%. Run time: 1317.95s. Est. time left: 00:03:17:41\n",
      "20.0%. Run time: 2651.04s. Est. time left: 00:02:56:44\n",
      "30.0%. Run time: 3938.26s. Est. time left: 00:02:33:09\n",
      "40.0%. Run time: 5249.86s. Est. time left: 00:02:11:14\n",
      "50.0%. Run time: 6536.89s. Est. time left: 00:01:48:56\n",
      "60.0%. Run time: 7850.07s. Est. time left: 00:01:27:13\n",
      "70.0%. Run time: 9175.23s. Est. time left: 00:01:05:32\n",
      "80.0%. Run time: 10408.20s. Est. time left: 00:00:43:22\n",
      "90.0%. Run time: 11709.88s. Est. time left: 00:00:21:41\n",
      "Total run time: 12999.69s\n",
      "\t0 n_ess warnings.\n",
      "Biased...\n",
      "10.0%. Run time: 1333.79s. Est. time left: 00:03:20:04\n",
      "20.0%. Run time: 2637.77s. Est. time left: 00:02:55:51\n",
      "30.0%. Run time: 3967.92s. Est. time left: 00:02:34:18\n",
      "40.0%. Run time: 5292.54s. Est. time left: 00:02:12:18\n",
      "50.0%. Run time: 6624.39s. Est. time left: 00:01:50:24\n",
      "60.0%. Run time: 7894.18s. Est. time left: 00:01:27:42\n",
      "70.0%. Run time: 9227.92s. Est. time left: 00:01:05:54\n",
      "80.0%. Run time: 10583.66s. Est. time left: 00:00:44:05\n",
      "90.0%. Run time: 11923.03s. Est. time left: 00:00:22:04\n",
      "Total run time: 13200.07s\n",
      "\t1 n_ess warnings.\n",
      "Nearly Orthogonal...\n",
      "10.0%. Run time: 1753.85s. Est. time left: 00:04:23:04\n",
      "20.0%. Run time: 3468.26s. Est. time left: 00:03:51:13\n",
      "30.0%. Run time: 5197.63s. Est. time left: 00:03:22:07\n",
      "40.0%. Run time: 6904.10s. Est. time left: 00:02:52:36\n",
      "50.0%. Run time: 8627.53s. Est. time left: 00:02:23:47\n",
      "60.0%. Run time: 10347.50s. Est. time left: 00:01:54:58\n",
      "70.0%. Run time: 12081.71s. Est. time left: 00:01:26:17\n",
      "80.0%. Run time: 13848.01s. Est. time left: 00:00:57:42\n",
      "90.0%. Run time: 15588.58s. Est. time left: 00:00:28:52\n",
      "Total run time: 17322.52s\n",
      "\t673 n_ess warnings.\n"
     ]
    }
   ],
   "source": [
    "perf_testing_args = dict(\n",
    "    n_trials=1200, model=qutrit_model, n_particles=6000,\n",
    "    n_exp=200, heuristic_class=qutrit_heuristic,\n",
    "    allow_failures=False,#True,\n",
    "    #apply=dview.apply_async,\n",
    "    progressbar=qt.ui.TextProgressBar,\n",
    "    true_prior=insightful_prior\n",
    ")\n",
    "\n",
    "print \"Default...\"\n",
    "default_qutrit_perfdata = run_and_count_warnings(\n",
    "    default_prior,\n",
    "    perf_testing_args\n",
    ")\n",
    "\n",
    "print \"Insightful...\"\n",
    "insightful_qutrit_perfdata = run_and_count_warnings(\n",
    "    insightful_prior,\n",
    "    perf_testing_args\n",
    ")\n",
    "\n",
    "print \"Biased...\"\n",
    "biased_qutrit_perfdata = run_and_count_warnings(\n",
    "    biased_insightful_prior,\n",
    "    perf_testing_args\n",
    ")\n",
    "\n",
    "print \"Nearly Orthogonal...\"\n",
    "nearothro_qutrit_perfdata = run_and_count_warnings(\n",
    "    nearortho_insightful_prior, perf_testing_args\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/qutrit-risk-v1.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:qutrit-risk-v1}\n",
      "                Risk of SMC-based tomography for a qutrit, using three different priors,\n",
      "    with true states drawn from the generalized amplitude damping distribution\n",
      "    for $\\rho_\\mu = \\diag(0.9, 0.05, 0.05)$.\n",
      "    The default prior is taken to be the full-rank qutrit Ginibre distribution,\n",
      "    while the insightful prior is taken to be identical to the actual distribution\n",
      "    over true states and the biased prior uses the mean $\\rho_\\mu = \\diag(0.87, 0.065, 0.065)$.\n",
      "    The nearly orthogonal prior is taken to be insightful with the mean\n",
      "    $\\rho_\\mu = \\diag(0.065, 0.065, 0.87)$.\n",
      "    Risk is measured with respect to the quadratic loss function on\n",
      "    vectorized density operators, $L(\\hat{\\rho}, \\rho) = \\|\\sket{\\hat{\\rho}} - \\sket{\\rho}\\|_2$.\n",
      "    The risk is averaged over 1200 trials. Measurements are chosen to be rank-1 projectors\n",
      "    onto randomly drawn single-qutrit stabilizer states. Each such stabilizer state is then measured\n",
      "    20 times.\n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApAAAAGWCAYAAADPBLPQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/w+ULXc+E5fbzgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81c06e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure(\"qutrit-risk-v1\", r\"\"\" \n",
    "plt.semilogy(np.mean(default_qutrit_perfdata['loss'][:, :], axis=0), lw=2, label='Default')\n",
    "plt.semilogy(np.mean(insightful_qutrit_perfdata['loss'][:, :], axis=0),\n",
    "    '*-', markersize=12, markevery=10, label='Insightful (unbiased)',\n",
    ")\n",
    "plt.semilogy(np.mean(biased_qutrit_perfdata['loss'][:, :], axis=0),\n",
    "    'o-', markersize=6, markevery=(5, 10), label='Insightful (biased)'\n",
    ")\n",
    "plt.semilogy(np.mean(nearothro_qutrit_perfdata['loss'][:, :], axis=0),\n",
    "    's-', markersize=6, markevery=10, label='Insightful (nearly orthogonal)'\n",
    ")\n",
    "plt.legend(numpoints=1)\n",
    "plt.xlabel('Number of Experiments\\n(20 shots each)', size=24)\n",
    "plt.ylabel('Risk', size=24)\n",
    "plt.xticks(size=16)\n",
    "plt.yticks(size=16)\n",
    "plt.gcf().subplots_adjust(bottom=0.2)\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (10, 6)}, caption=r'''\n",
    "    Risk of SMC-based tomography for a qutrit, using three different priors,\n",
    "    with true states drawn from the generalized amplitude damping distribution\n",
    "    for $\\rho_\\mu = \\diag(0.9, 0.05, 0.05)$.\n",
    "    The default prior is taken to be the full-rank qutrit Ginibre distribution,\n",
    "    while the insightful prior is taken to be identical to the actual distribution\n",
    "    over true states and the biased prior uses the mean $\\rho_\\mu = \\diag(0.87, 0.065, 0.065)$.\n",
    "    The nearly orthogonal prior is taken to be insightful with the mean\n",
    "    $\\rho_\\mu = \\diag(0.065, 0.065, 0.87)$.\n",
    "    Risk is measured with respect to the quadratic loss function on\n",
    "    vectorized density operators, $L(\\hat{\\rho}, \\rho) = \\|\\sket{\\hat{\\rho}} - \\sket{\\rho}\\|_2$.\n",
    "    The risk is averaged over 1200 trials. Measurements are chosen to be rank-1 projectors\n",
    "    onto randomly drawn single-qutrit stabilizer states. Each such stabilizer state is then measured\n",
    "    20 times.\n",
    "''');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### QPT Example ###"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcUAAAFzCAYAAABPUhLsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a80fd94d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "true_mean_channel = qt.to_choi(0.7 * qt.to_super(qt.qeye(2)) + 0.3 * qt.to_super(qt.hadamard_transform())).unit()\n",
    "qt.visualization.hinton(true_mean_channel);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "state_basis = qi.tomography.pauli_basis(1)\n",
    "channel_fiducial_prior = qi.tomography.BCSZChoiDistribution(state_basis)\n",
    "channel_basis = channel_fiducial_prior.basis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<matplotlib.figure.Figure at 0x7f8a85818b50>,\n",
       " <matplotlib.axes._subplots.AxesSubplot at 0x7f8a81c060d0>)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcUAAAFzCAYAAABPUhLsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKLSZRbGp7jwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a85818b50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "qt.visualization.hinton(channel_basis.modelparams_to_state(channel_fiducial_prior.sample())[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "insightful_mean_channel = true_mean_channel * 0.9  + (0.1 / 4) * qt.to_choi(\n",
    "    qt.to_super(I) * qt.to_super(X) + qt.to_super(Y) + qt.to_super(Z)\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<matplotlib.figure.Figure at 0x7f8a81274810>,\n",
       " <matplotlib.axes._subplots.AxesSubplot at 0x7f8a811f6190>)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdIAAAFzCAYAAACKIIh9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\npAAAGPg/tcOcqJejtjUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81274810>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "channel_prior = qi.tomography.GADFLIDistribution(\n",
    "    channel_fiducial_prior, insightful_mean_channel\n",
    ")\n",
    "true_channel = channel_prior.basis.modelparams_to_state(channel_prior.sample()[0])\n",
    "qt.visualization.hinton(channel_prior.basis.modelparams_to_state(channel_prior.sample())[0] - true_channel)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "channel_model = qi.BinomialModel(qi.tomography.TomographyModel(channel_prior.basis))\n",
    "channel_updater = qi.smc.SMCUpdater(channel_model, 6000, channel_prior)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "channel_base_heurstic = qi.tomography.ProductHeuristic(\n",
    "    channel_updater, state_basis,\n",
    "    qi.tomography.RandomStabilizerStateHeuristic,\n",
    "    qi.tomography.RandomStabilizerStateHeuristic,\n",
    "    other_fields={\n",
    "        'n_meas': 60\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "channel_heuristic = qi.EnsembleHeuristic([\n",
    "    (channel_base_heurstic, 0.2),\n",
    "    (qi.tomography.BestOfKMetaheuristic(\n",
    "        channel_updater,\n",
    "        channel_base_heurstic, k=50,\n",
    "        other_fields={\n",
    "            'n_meas': 60\n",
    "        }), 0.8\n",
    "     )\n",
    "])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "true_channel_mps = channel_prior.basis.state_to_modelparams(true_channel)[None, :]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "loss_hist = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "for idx_experiment in xrange(450):\n",
    "    experiment = channel_heuristic()\n",
    "    outcome = channel_model.simulate_experiment(true_channel_mps, experiment)\n",
    "    channel_updater.update(outcome, experiment)\n",
    "    est_channel = channel_prior.basis.modelparams_to_state(channel_updater.est_mean())\n",
    "    loss_hist.append(np.linalg.norm(true_channel_mps - channel_updater.est_mean()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(<matplotlib.figure.Figure at 0x7f8a81258ad0>,\n",
       " <matplotlib.axes._subplots.AxesSubplot at 0x7f8a812584d0>)"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAAFzCAYAAACdAhi0AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81258ad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "qt.visualization.hinton(est_channel - true_channel)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/qpt-loss.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:qpt-loss}\n",
      "                Example quadratic between estimated and true channels for SMC-based tomography\n",
      "    for a qubit channel $\\Lambda[\\rho] = 0.7 \\rho + 0.3 H\\rho H$, where $H$ is\n",
      "    a Hadamard. The prior for both the SMC\n",
      "    estimator and the true channel is taken to be the insightful prior\n",
      "    with a mean taken to be a 90\\% mixture of the true channel and 10\\% of\n",
      "    a completely depolarizing channel. Each experiment is chosen by proposing 50\n",
      "    different random pairs of Pauli preparations and measurements, then\n",
      "    selecting the one which has the maximum expectation value\n",
      "    $\\sbraket{\\Sigma} = \\sbraket{P, M | \\Sigma | P, M}$, where $\\Sigma$ is\n",
      "    the current covariance superoperator.\n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA1sAAADMCAYAAACFt7ljAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81216f10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure(\"qpt-loss\", r\"\"\"\n",
    "plt.plot(loss_hist)\n",
    "plt.xlabel('Number of Measurements\\n(60 shots each)', size=16)\n",
    "plt.ylabel('Quadratic Loss', size=16)\n",
    "plt.gcf().subplots_adjust(bottom=0.3)\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (14, 3)}, caption=r'''\n",
    "    Example quadratic between estimated and true channels for SMC-based tomography\n",
    "    for a qubit channel $\\Lambda[\\rho] = 0.7 \\rho + 0.3 H\\rho H$, where $H$ is\n",
    "    a Hadamard. The prior for both the SMC\n",
    "    estimator and the true channel is taken to be the insightful prior\n",
    "    with a mean taken to be a 90\\% mixture of the true channel and 10\\% of\n",
    "    a completely depolarizing channel. Each experiment is chosen by proposing 50\n",
    "    different random pairs of Pauli preparations and measurements, then\n",
    "    selecting the one which has the maximum expectation value\n",
    "    $\\sbraket{\\Sigma} = \\sbraket{P, M | \\Sigma | P, M}$, where $\\Sigma$ is\n",
    "    the current covariance superoperator.\n",
    "''');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/qpt-cov.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:qpt-cov}\n",
      "                \n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtUAAALDCAYAAADaPPztAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81a93b50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure(\"qpt-cov\", r\"\"\"\n",
    "channel_updater.plot_covariance(tick_labels=map(u'${}$'.format, channel_model.base_model.basis.labels))\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (12, 12)}, caption=r'''\n",
    "''');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/qpt-cov-spectrum.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:qpt-cov-spectrum}\n",
      "                \n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQsAAAFZCAYAAACPEwquAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81246b50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure(\"qpt-cov-spectrum\", r\"\"\"\n",
    "plt.bar(*(lambda xs: (np.arange(len(xs)), list(reversed(sorted(xs)))))(np.linalg.eigvals(channel_updater.est_covariance_mtx())))\n",
    "plt.ylim(ymin=0);\n",
    "plt.xlabel('Index', size=18)\n",
    "plt.ylabel('Principal Value', size=18)\n",
    "plt.gca().ticklabel_format(axis='y', style='sci', scilimits=(-2,2))\n",
    "plt.gcf().subplots_adjust(left=0.2)\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (4, 5)}, caption=r'''\n",
    "''');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/qpt-cov-principal.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:qpt-cov-principal}\n",
      "                \n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81c3a710>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcwAAAFzCAYAAACzRzkmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nPknmpPEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81a8bed0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure(\"qpt-cov-principal\", r\"\"\"\n",
    "qt.visualization.hinton(channel_prior.basis.modelparams_to_state(np.linalg.eigh(channel_updater.est_covariance_mtx())[1][:, -1]))\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (6, 6)}, caption=r'''\n",
    "''');\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Other ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "### Diffusive Coin ###"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "class DiffusiveCoinModel(qi.Model):\n",
    "    @property\n",
    "    def n_modelparams(self): return 2\n",
    "    @property\n",
    "    def modelparam_names(self): return ['p', r'\\sigma']\n",
    "    @property\n",
    "    def expparams_dtype(self): return [('t', float)]\n",
    "    @property\n",
    "    def is_n_outcomes_constant(self): return True\n",
    "    def are_models_valid(self, modelparams):\n",
    "        return np.all([\n",
    "            modelparams[:, 0] >= 0,\n",
    "            modelparams[:, 0] <= 1,\n",
    "            modelparams[:, 1] >= 0\n",
    "        ], axis=0)\n",
    "    def n_outcomes(self, expparams): return 2\n",
    "    \n",
    "    def likelihood(self, outcomes, modelparams, expparams):\n",
    "        super(DiffusiveCoinModel, self).likelihood(outcomes, modelparams, expparams)\n",
    "        return qi.Model.pr0_to_likelihood_array(outcomes, 1 - modelparams[:, 0, None])\n",
    "    \n",
    "    def update_timestep(self, modelparams, expparams):\n",
    "        p, sigma = modelparams.T\n",
    "        t = expparams['t']\n",
    "        \n",
    "        p_new = np.clip((np.random.randn(*p.shape) * sigma)[:, None] * np.sqrt(t) + p[:, None], 0, 1)\n",
    "        mps_new = np.empty((p.shape[0], 2, t.shape[0]))\n",
    "        mps_new[:, 0, :] = p_new\n",
    "        mps_new[:, 1, :] = sigma[:, None]\n",
    "        \n",
    "        return mps_new"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "        \\begin{figure}\n",
      "            \\begin{center}\n",
      "                \\includegraphics[width=0.6\\columnwidth]{\\figurefolder/diffusive-coin-two-tone.pdf}\n",
      "            \\end{center}\n",
      "            \\caption{\n",
      "                \\label{fig:diffusive-coin-two-tone}\n",
      "                Diffusive tracking of a coin state (bias), with the true coin state evolving as\n",
      "    a two-tone sinusoidal function.\n",
      "            }\n",
      "        \\end{figure}\n",
      "    \n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABHEAAAGPCAYAAADbSEyPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81908990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_figure(\"diffusive-coin-two-tone\", \"\"\"    \n",
    "prior = qi.UniformDistribution([[0, 1], [0, 1]])\n",
    "model = DiffusiveCoinModel()\n",
    "true = prior.sample(1)\n",
    "t = 0.03\n",
    "expparams = np.array([(t,)], dtype=model.expparams_dtype)\n",
    "updater = qi.smc.SMCUpdater(model, 2000, prior)\n",
    "\n",
    "true_hist = []\n",
    "est_hist = []\n",
    "for idx_exp in xrange(1200):\n",
    "    true = (np.array([[np.cos(idx_exp * np.pi / 40), 0]]) + 1) / 4 +  (np.array([[np.cos(idx_exp * np.pi / 197), 0]]) + 1) / 4\n",
    "    outcome = model.simulate_experiment(true, expparams)\n",
    "    updater.update(outcome, expparams)\n",
    "    \n",
    "    est_hist.append(updater.est_mean()[0])\n",
    "    true_hist.append(true[:, 0])\n",
    "    \n",
    "plt.plot(range(1200), true_hist, label='True Coin State')\n",
    "plt.plot(range(1200), est_hist, label='Estimated Coin State')\n",
    "plt.xlabel(r'# of Observations', size=18)\n",
    "plt.ylabel(r'$p$', size=18)\n",
    "plt.yticks([0, 0.5, 1], size=12)\n",
    "plt.xticks(size=12)\n",
    "plt.legend()\n",
    "\"\"\", incl_listing=False, figopts={'figsize': (19, 6)}, caption=r'''\n",
    "    Diffusive tracking of a coin state (bias), with the true coin state evolving as\n",
    "    a two-tone sinusoidal function.\n",
    "''');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f8a81895c50>"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA4wAAAGLCAYAAACMUBwzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEARBEATBhAxGgiAIgiAIgiAIgsn/A59aj1Ok1/ijAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8a81829b10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "prior = qi.UniformDistribution([[0, 1], [0, 1]])\n",
    "model = DiffusiveCoinModel()\n",
    "true = prior.sample(1)\n",
    "t = 0.03\n",
    "expparams = np.array([(t,)], dtype=model.expparams_dtype)\n",
    "updater = qi.smc.SMCUpdater(model, 2000, prior)\n",
    "\n",
    "true_hist = []\n",
    "est_hist = []\n",
    "for idx_exp in xrange(1200):\n",
    "    true = (np.array([[np.cos(idx_exp * np.pi / (9.5 / 2)), 0]]) + 1) / 2\n",
    "    outcome = model.simulate_experiment(true, expparams)\n",
    "    updater.update(outcome, expparams)\n",
    "    \n",
    "    est_hist.append(updater.est_mean()[0])\n",
    "    true_hist.append(true[:, 0])\n",
    "    \n",
    "plt.figure(figsize=(15, 6))\n",
    "plt.plot(range(1200), true_hist, label='True Coin State')\n",
    "plt.plot(range(1200), est_hist, label='Estimated Coin State')\n",
    "plt.xlabel(r'# of Observations', size=18)\n",
    "plt.ylabel(r'$p$', size=18)\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

